Gravitational Compton scattering at the fourth post-Minkowskian order

We compute the classical gravitational Compton amplitude at the fourth post-Minkowskian order, $\mathcal{O}(G^4)$, within the Worldline Quantum Field Theory framework. We derive the associated $N$-matrix element, which provides the gravitational-wave scattering phase shift at the same order. As a nontrivial check, we show that our result agrees with black-hole perturbation theory.

==> anc/N_matrix_4pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fourth post-Minkowskian Order
=====================================================================
 Authors: Giacomo Brunello, Mario Meo, Sid Smith
=====================================================================

 This ancillary file provides the N matrix element at the fourth
 post-Minkowskian order, as shown in Eq. (IV.14).
	
 The functions w[0][x] and dw[0][x] denote the elliptic integral
 and its derivative, respectively, as described in the paper. 
 They satisfy the second-order differential equation

   Derivative[1][dw[0]][x] ->
     (dw[0][x] - 3*x^2*dw[0][x] - x*w[0][x])/
     (x*(-1 + x^2))
     
 The notation GI[f[x],x] represents the integral of f[x] with
 respect to x from 0 to x:
 
   GI[f[x],x] = Integrate[f[xx],{xx,0,x}]
   
 The result is written in terms of polynomials p[i][x], as given
 in the paper, and in this file.

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


(* Polynomials p[i][x] *)
p[1][x] = 17805x^4+113738x^2+44273;
p[2][x] = 25485x^4+120355x^2+29976;
p[3][x] = 2x^4+6x^2+1;
p[4][x] = 1575x^6+47655x^5+827547x^4+366747x^3+3142262x^2+166262x+722432;


(* Helicity-preserving *)
matrixN[4,1] = 1/(1-x^2) 16 E^(2 I \[Phi]) G^4 m^4 \[Pi]^2 \[Omega]^3 (4 (7+11 x^2) Log[1+x]-(4/3 \[Pi]^2 p[3][x]+16 PolyLog[2,-x] p[3][x]+((1-x) p[4][x])/23040+(GI[w[0][x],x] p[1][x])/(768 w[0][x]))/(1-x^2)+1/1536 (2 x dw[0][x] p[1][x]+p[2][x] w[0][x]) (\[Pi]^2/4-GI[w[1][x],x]+(GI[w[0][x],x] w[1][x])/w[0][x]));


(* Helicity-reversing *)
matrixN[4,-1] = 0;


==> anc/de_canonical.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fourth post-Minkowskian Order
=====================================================================
 Authors: Giacomo Brunello, Mario Meo, Sid Smith
=====================================================================

 This ancillary file provides the canonical differential equation in
 the variable x derived in Appendix A of the paper.

 The functions w[0][x] and dw[0][x] denote the elliptic integral
 and its derivative, respectively, as described in the paper. 
 They satisfy the second-order differential equation

   Derivative[1][dw[0]][x] ->
     (dw[0][x] - 3*x^2*dw[0][x] - x*w[0][x])/
     (x*(-1 + x^2))

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


Ax = {
	{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
	{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
	{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
	{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
	{0,0,0,0,-(6/x),0,0,0,0,0,0,0,0,0,0},
	{0,-(3/(2 x-2 x^3)),0,0,9/(4 (-1+x^2)),(6-4 x^2)/(x (-1+x^2)),0,0,0,0,0,0,0,0,0},
	{0,0,0,0,0,0,(3-2 x^2)/(x (-1+x^2)),1/(x (-1+x^2) w[0][x]^2),0,0,0,0,0,0,0},
	{0,0,0,0,-(45/4) w[0][x],0,((9-8 x^2) w[0][x]^2)/(x (-1+x^2)),(3-2 x^2)/(x (-1+x^2)),0,0,0,0,0,0,0},
	{0,0,0,0,0,0,0,0,-((2 (-3+x))/((-1+x) x)),2/(-1+x^2),0,0,0,0,0},
	{5/(4 x),5/(4 x),5/(4 x),5/(4 x),0,5/x,(4 w[0][x])/x,0,(4 (-4+x))/((-1+x) x),(2 (1+2 x))/(x-x^3),0,0,0,0,0},
	{1/(8 (-1+x^2)),1/(16-16 x^2),1/(16 (-1+x^2)),0,0,1/(2 (-1+x^2)),0,0,0,0,-((2 (-3+x^2))/(x (-1+x^2))),1/(4-4 x^2),0,0,0},
	{(1-2 x^2)/(x-x^3),-((1+4 x^2)/(2 x-2 x^3)),(1-2 x^2)/(2 x-2 x^3),0,9/(2 (-1+x^2)),(8 x)/(-1+x^2),0,0,0,0,32/(-1+x^2),2/(x-x^3),0,0,0},
	{(3 x)/(4-4 x^2),0,-((15 x)/(32 (-1+x^2))),-((5 x)/(16 (-1+x^2))),0,0,0,0,-(2/(-1+x^2)),0,5/(-1+x^2),0,-(6/(x-x^3)),x/(-1+x^2),x/(-1+x^2)},
	{(3-6 x^2)/(2 x-2 x^3),5/(4 x),(15 (-1+2 x^2))/(16 x (-1+x^2)),(5-10 x^2)/(8 x-8 x^3),0,5/x,0,0,(4 (3+2 x))/(-1+x^2),(4 x)/(-1+x^2),-(20/(-1+x^2)),0,16/(x-x^3),2/(x-x^3),-((4 x)/(-1+x^2))},
	{(7-14 x^2)/(8 x-8 x^3),(5 (-3+4 x^2))/(16 x (-1+x^2)),(5-10 x^2)/(8 x-8 x^3),(5-10 x^2)/(8 x-8 x^3),0,5/(2 x-2 x^3),0,0,4/(-1+x^2),0,-(20/(-1+x^2)),-(5/(4 x-4 x^3)),8/(x-x^3),2/(x-x^3),0}
};


==> anc/iM_4pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fourth post-Minkowskian Order
=====================================================================
 Authors: Giacomo Brunello, Mario Meo, Sid Smith
=====================================================================

 This ancillary file provides the amplitude associated with the 
 transfer matrix T at the fourth post-Minkowskian order. These 
 are the iM_j^(4) for j = -3,-2,-1,0 in Eq. (IV.4).
 
 These are given in the tensor basis as defined in Eq. (III.13):
 
 T[1] = (v.F1.F2.v)^2
 T[2] = (F1.F2c)(v.F1.F2c.v)
 T[3] = (F1.F2c)^2
 
 where F2c is the complex conjugate of F2, Fi are defined in the paper.
	
 The functions w[0][x] and dw[0][x] denote the elliptic integral
 and its derivative, respectively, as described in the paper. 
 They satisfy the second-order differential equation

   Derivative[1][dw[0]][x] ->
     (dw[0][x] - 3*x^2*dw[0][x] - x*w[0][x])/
     (x*(-1 + x^2))
     
 The notation GI[f[x],x] represents the integral of f[x] with
 respect to x from 0 to x:
 
   GI[f[x],x] = Integrate[f[xx],{xx,0,x}]
   
 The result is written in terms of MPLs G[a1,a2,...,x], with the
 definitions of PolyLogTools (arXiv:1904.07279).

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


(* Explicit Tensors *)
T[1] = \[Omega]^4 sp[ep1,ep2]^2;
T[2] = -4 x^2 \[Omega]^4 sp[ep1,ep2]^2+2 \[Omega]^2 sp[ep1,ep2] sp[ep1,k2] sp[ep2,k1];
T[3] = 16 x^4 \[Omega]^4 sp[ep1,ep2]^2-16 x^2 \[Omega]^2 sp[ep1,ep2] sp[ep1,k2] sp[ep2,k1]+4 sp[ep1,k2]^2 sp[ep2,k1]^2;


(* Leading Pole *)
amplitudeiM[-3] = -((16 G^4 m^4 \[Pi] T[1])/(3 x^2 \[Omega]));


(* eps^-2 pole *)
amplitudeiM[-2] = 1/(3 x^2 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (x (8 x (14-33 x^2+30 x^4-11 x^6)-3 I \[Pi] (-1+x)^4 (15+x (28+15 x)))+96 Log[2 x]-96 Log[\[Mu]]+96 Log[\[Omega]]+96 x^2 ((-2+3 x^2-2 x^4+x^6) Log[x]+(-4+6 x^2-4 x^4+x^6) (-Log[\[Mu]]+Log[2 \[Omega]]))) T[1]+1/(6 x^2 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (48+x (-I \[Pi] (-1+x)^4 (27+x (44+23 x))-8 x (13+7 x^2 (-2+x^2)))+32 x^2 (4-4 x^2+3 x^4) Log[x]) T[2]+(G^4 m^4 \[Pi] (8+32 x^2-40 x^4-I \[Pi] (-1+x)^4 x (9+x (4+x))+32 x^2 (2+x^2) Log[x]) T[3])/(48 x^2 (-1+x^2)^4 \[Omega]);


(* eps^-1 pole *)
amplitudeiM[-1] = (1/(3 x^2 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (4 x^2 (47-130 x^2+162 x^4-79 x^6)+2 \[Pi]^2 (1-24 x^2+36 x^4-24 x^6+x^8)+I \[Pi] (-1+x) x^2 (-162+x (-33+x (283+x (27+11 x (-21+4 x))))))-1/(x^2 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (8+x (1+x) (-15+x (-33+x (40+x (32+x (-25+x (-23+8 x))))))) G[0,-1,x]-1/(x^2 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (8+(-1+x) x (-15+x (33+x (40+x (-32+x (-25+x (23+8 x))))))) G[0,1,x]-(96 G^4 m^4 \[Pi] Log[2]^2)/(x^2 \[Omega])-(96 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[x]^2)/(x^2 (-1+x^2)^4 \[Omega])+1/(x^2 (-1+x^2)^4 \[Omega]) 4 I G^4 m^4 \[Pi]^2 (8+x (1+x) (-15+x (-33+x (40+x (32+x (-25+x (-23+8 x))))))) Log[1+x]-(96 G^4 m^4 \[Pi] Log[\[Mu]]^2)/(x^2 \[Omega])+(2 G^4 m^4 \[Pi] (8 x (1+x) (14-19 x^2+11 x^4)+3 I \[Pi] (-1+x)^3 (15+x (28+15 x))) Log[\[Omega]])/((-1+x)^3 x (1+x)^4 \[Omega])-(96 G^4 m^4 \[Pi] Log[\[Omega]]^2)/(x^2 \[Omega])+Log[2] (1/(x (-1+x^2)^4 \[Omega]) 4 I G^4 m^4 \[Pi] (-4 I (-1+x) x (1+x) (14-19 x^2+11 x^4)+3 \[Pi] (15+x (-16+x (-7+x (1+x) (24+x (-31+15 x))))))-(192 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[x])/(x^2 (-1+x^2)^4 \[Omega])+(192 G^4 m^4 \[Pi] Log[\[Mu]])/(x^2 \[Omega])-(192 G^4 m^4 \[Pi] Log[\[Omega]])/(x^2 \[Omega]))+Log[\[Mu]] ((2 G^4 m^4 \[Pi] (-8 x (1+x) (14-19 x^2+11 x^4)-3 I \[Pi] (-1+x)^3 (15+x (28+15 x))))/((-1+x)^3 x (1+x)^4 \[Omega])+(192 G^4 m^4 \[Pi] Log[\[Omega]])/(x^2 \[Omega]))+Log[x] ((2 G^4 m^4 \[Pi] (9 I \[Pi] (15-7 x^2-7 x^4+15 x^6)+4 x (-3+40 x^2-51 x^4+88 x^6)))/(3 x (-1+x^2)^4 \[Omega])+1/(x^2 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (8+(-1+x) x (-15+x (33+x (40+x (-32+x (-25+x (23+8 x))))))) Log[1-x]+1/(x^2 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (8+x (1+x) (-15+x (-33+x (40+x (32+x (-25+x (-23+8 x))))))) Log[1+x]+(192 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Mu]])/(x^2 (-1+x^2)^4 \[Omega])-(192 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega]))) T[1]+(-(1/(9 x^5 (-1+x^2)^4 \[Omega])) G^4 m^4 \[Pi] (20 \[Pi]^2 x^5 (4-4 x^2+3 x^4)-12 (-1+x) x (1+x) (40-170 x^2+245 x^4-164 x^6+6 x^8)+I \[Pi] (-1+x) (-960+x (-480+x (3904+x (1792+x (-6003+x (-2193+x (4335+x (1155+2 x (-695+28 x))))))))))+1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2+x^4 (-1536+x (27+x (1536+x (9+x (-768+x (-11+x (168+23 x)))))))) G[0,-1,x]-1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+x^4 (1536+x (27+x (-1536+x (9+x (768+x (-11+x (-168+23 x)))))))) G[0,1,x]-(16 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[x]^2)/((-1+x^2)^4 \[Omega])+Log[2] (1/(x^2 (-1+x^2)^4 \[Omega]) 2 I G^4 m^4 \[Pi] (-4 I (-1+x) (1+x) (6-7 x^2+7 x^4)+\[Pi] x (27+x (-32+x (9+x (32+x (-11+x (-24+23 x)))))))-(32 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[x])/((-1+x^2)^4 \[Omega]))-1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 I G^4 m^4 \[Pi]^2 (-160+784 x^2+x^4 (-1536+x (27+x (1536+x (9+x (-768+x (-11+x (168+23 x)))))))) Log[1+x]+(G^4 m^4 \[Pi] (-48-8 x (6+7 (-1+x) x (1+x)^2)-I \[Pi] (-1+x)^3 x (27+x (44+23 x))) Log[\[Mu]])/((-1+x)^3 x^2 (1+x)^4 \[Omega])+(G^4 m^4 \[Pi] (48+8 x (6+7 (-1+x) x (1+x)^2)+I \[Pi] (-1+x)^3 x (27+x (44+23 x))) Log[\[Omega]])/((-1+x)^3 x^2 (1+x)^4 \[Omega])+Log[x] (1/(3 x^4 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (320+x^2 (3 I \[Pi] x (27+9 x^2-11 x^4+23 x^6)+4 (-388+713 x^2-614 x^4+283 x^6)))+1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+x^4 (1536+x (27+x (-1536+x (9+x (768+x (-11+x (-168+23 x)))))))) Log[1-x]-1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2+x^4 (-1536+x (27+x (1536+x (9+x (-768+x (-11+x (168+23 x)))))))) Log[1+x]+(32 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Mu]])/((-1+x^2)^4 \[Omega])-(32 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Omega]])/((-1+x^2)^4 \[Omega]))) T[2]+(1/(72 x^7 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-20 \[Pi]^2 x^7 (2+x^2)+12 (-1+x) x (1+x) (120-430 x^2+562 x^4-308 x^6+13 x^8)-I \[Pi] (-1+x) (-2880+x (-1440+x (11520+x (5280+x (-17536+x (-7096+x (12324+x (4122+x (-3549+x (-549+x (7+13 x))))))))))))+1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+x^6 (4320+x (9+x (-2064+x (39+x (408-x+x^3)))))) G[0,-1,x]-1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4+x^6 (-4320+x (9+x (2064+x (39+x (-408-x+x^3)))))) G[0,1,x]-(2 G^4 m^4 \[Pi] (2+x^2) Log[x]^2)/((-1+x^2)^4 \[Omega])+Log[2] ((I G^4 m^4 \[Pi] (-4 I (-1-4 x^2+5 x^4)+\[Pi] x (9+x (-16+x (39+x (-8-x+x^3))))))/(4 x^2 (-1+x^2)^4 \[Omega])-(4 G^4 m^4 \[Pi] (2+x^2) Log[x])/((-1+x^2)^4 \[Omega]))-1/(12 x^8 (-1+x^2)^4 \[Omega]) I G^4 m^4 \[Pi]^2 (-480+2320 x^2-4480 x^4+x^6 (4320+x (9+x (-2064+x (39+x (408-x+x^3)))))) Log[1+x]-(I G^4 m^4 \[Pi] (-8 I-8 I x (1+5 x (1+x))+\[Pi] (-1+x)^3 x (9+x (4+x))) Log[\[Mu]])/(8 (-1+x)^3 x^2 (1+x)^4 \[Omega])+(G^4 m^4 \[Pi] (8+x (8+40 x (1+x)+I \[Pi] (-1+x)^3 (9+x (4+x)))) Log[\[Omega]])/(8 (-1+x)^3 x^2 (1+x)^4 \[Omega])+Log[x] (1/(24 x^6 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (960-4160 x^2+x^4 (6936+x (4 x (-1391+530 x^2+x^4)+3 I \[Pi] (9+39 x^2-x^4+x^6))))+1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4+x^6 (-4320+x (9+x (2064+x (39+x (-408-x+x^3)))))) Log[1-x]-1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+x^6 (4320+x (9+x (-2064+x (39+x (408-x+x^3)))))) Log[1+x]+(4 G^4 m^4 \[Pi] (2+x^2) Log[\[Mu]])/((-1+x^2)^4 \[Omega])-(4 G^4 m^4 \[Pi] (2+x^2) Log[\[Omega]])/((-1+x^2)^4 \[Omega]))) T[3];


(* eps^0 pole *)
amplitudeiM[0] = T[1] (-(1/(x^2 (-1+x^2)^4 \[Omega]))4 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) G[-1,0,-1,x]+(12 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) G[-1,0,1,x])/(x^2 (-1+x^2)^4 \[Omega])-(4 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) G[0,-1,-1,x])/(x^2 (-1+x^2)^4 \[Omega])+(12 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) G[0,-1,1,x])/(x^2 (-1+x^2)^4 \[Omega])+1/(x^2 (-1+x^2)^4 \[Omega]) 8 G^4 m^4 \[Pi] (24-45 x-80 x^2+21 x^3-1320 x^4+21 x^5-272 x^6-45 x^7+24 x^8) G[0,0,-1,x]+1/(x^2 (-1+x^2)^4 \[Omega]) 8 G^4 m^4 \[Pi] (24+45 x-80 x^2-21 x^3-1320 x^4-21 x^5-272 x^6+45 x^7+24 x^8) G[0,0,1,x]+(12 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) G[0,1,-1,x])/(x^2 (-1+x^2)^4 \[Omega])-(4 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) G[0,1,1,x])/(x^2 (-1+x^2)^4 \[Omega])+(12 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) G[1,0,-1,x])/(x^2 (-1+x^2)^4 \[Omega])-(4 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) G[1,0,1,x])/(x^2 (-1+x^2)^4 \[Omega])+(192 G^4 m^4 \[Pi] Log[2]^3)/(x^2 \[Omega])-1/(x^2 (-1+x^2)^4 \[Omega]) 12 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) G[-1,1,x] Log[x]+1/(x^2 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) G[1,1,x] Log[x]+(192 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[x]^3)/(x^2 (-1+x^2)^4 \[Omega])+G[-1,-1,x] ((4 I G^4 m^4 \[Pi]^2 (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8))/(x^2 (-1+x^2)^4 \[Omega])+(4 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[x])/(x^2 (-1+x^2)^4 \[Omega]))+G[1,-1,x] (-((12 I G^4 m^4 \[Pi]^2 (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8))/(x^2 (-1+x^2)^4 \[Omega]))-(12 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) Log[x])/(x^2 (-1+x^2)^4 \[Omega]))-(192 G^4 m^4 \[Pi] Log[\[Mu]]^3)/(x^2 \[Omega])-1/(x^2 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (4 x^2 (47-130 x^2+162 x^4-79 x^6)+I \[Pi] x^2 (162-129 x-316 x^2+256 x^3+258 x^4-275 x^5+44 x^6)+2 \[Pi]^2 (1-24 x^2+36 x^4-24 x^6+x^8)) Log[\[Omega]]-1/((-1+x)^3 x (1+x)^4 \[Omega]) 6 G^4 m^4 \[Pi] (3 I \[Pi] (-1+x)^3 (15+28 x+15 x^2)+8 x (14+14 x-19 x^2-19 x^3+11 x^4+11 x^5)) Log[\[Omega]]^2+(192 G^4 m^4 \[Pi] Log[\[Omega]]^3)/(x^2 \[Omega])+Log[\[Mu]]^2 (-(1/((-1+x)^3 x (1+x)^4 \[Omega]))6 G^4 m^4 \[Pi] (3 I \[Pi] (-1+x)^3 (15+28 x+15 x^2)+8 x (14+14 x-19 x^2-19 x^3+11 x^4+11 x^5))+(576 G^4 m^4 \[Pi] Log[\[Omega]])/(x^2 \[Omega]))+Log[2]^2 (1/(x (-1+x^2)^4 \[Omega]) 24 G^4 m^4 \[Pi] (28 x-66 x^3+60 x^5-22 x^7-3 I \[Pi] (15-8 x-7 x^2+12 x^3-7 x^4-8 x^5+15 x^6))+(576 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[x])/(x^2 (-1+x^2)^4 \[Omega])-(576 G^4 m^4 \[Pi] Log[\[Mu]])/(x^2 \[Omega])+(576 G^4 m^4 \[Pi] Log[\[Omega]])/(x^2 \[Omega]))+Log[x]^2 ((2 G^4 m^4 \[Pi] (-9 I \[Pi] (15-7 x^2-7 x^4+15 x^6)-4 x (-3+40 x^2-51 x^4+88 x^6)))/(x (-1+x^2)^4 \[Omega])-(12 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[1+x])/(x^2 (-1+x^2)^4 \[Omega])-(576 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Mu]])/(x^2 (-1+x^2)^4 \[Omega])+(576 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega]))+G[0,-1,x] (1/(3 x^4 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (80+(-408-72 I \[Pi]) x^2+135 I \[Pi] x^3+(266+240 I \[Pi]) x^4+3 (86-21 I \[Pi]) x^5+120 I (20 I+33 \[Pi]) x^6+(-512-63 I \[Pi]) x^7+6 (479+136 I \[Pi]) x^8+5 (110+27 I \[Pi]) x^9+(-264-72 I \[Pi]) x^10)+(24 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[2])/(x^2 (-1+x^2)^4 \[Omega])+(256 G^4 m^4 \[Pi] (-1+24 x^2+2 x^4) Log[x])/((-1+x^2)^4 \[Omega])-(24 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[\[Mu]])/(x^2 (-1+x^2)^4 \[Omega])+(24 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega]))+Log[1+x] (-(1/(3 x^4 (-1+x^2)^4 \[Omega])) G^4 m^4 \[Pi]^2 (320 I+8 (-204 I+5 \[Pi]) x^2-75 \[Pi] x^3-8 (-133 I+30 \[Pi]) x^4+(1032 I+35 \[Pi]) x^5+120 (-80 I+3 \[Pi]) x^6+(-2048 I+35 \[Pi]) x^7-24 (-479 I+10 \[Pi]) x^8-25 (-88 I+3 \[Pi]) x^9+8 (-132 I+5 \[Pi]) x^10)+(24 I G^4 m^4 \[Pi]^2 (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[\[Mu]])/(x^2 (-1+x^2)^4 \[Omega])-(24 I G^4 m^4 \[Pi]^2 (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega]))+G[0,1,x] (1/(3 x^4 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (80+(-408-72 I \[Pi]) x^2-135 I \[Pi] x^3+(266+432 I \[Pi]) x^4+(-258+63 I \[Pi]) x^5+(-2400-648 I \[Pi]) x^6+(512+63 I \[Pi]) x^7+6 (479+72 I \[Pi]) x^8+(-550-135 I \[Pi]) x^9+(-264-72 I \[Pi]) x^10)+(24 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) Log[2])/(x^2 (-1+x^2)^4 \[Omega])+(256 G^4 m^4 \[Pi] (-1+24 x^2+2 x^4) Log[x])/((-1+x^2)^4 \[Omega])-(24 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) Log[\[Mu]])/(x^2 (-1+x^2)^4 \[Omega])+(24 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega]))+Log[\[Mu]] (1/(x^2 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (4 x^2 (47-130 x^2+162 x^4-79 x^6)+I \[Pi] x^2 (162-129 x-316 x^2+256 x^3+258 x^4-275 x^5+44 x^6)+2 \[Pi]^2 (1-24 x^2+36 x^4-24 x^6+x^8))+1/((-1+x)^3 x (1+x)^4 \[Omega]) 12 G^4 m^4 \[Pi] (3 I \[Pi] (-1+x)^3 (15+28 x+15 x^2)+8 x (14+14 x-19 x^2-19 x^3+11 x^4+11 x^5)) Log[\[Omega]]-(576 G^4 m^4 \[Pi] Log[\[Omega]]^2)/(x^2 \[Omega]))+Log[x] (-(1/(3 x^2 (-1+x^2)^4 \[Omega]))4 G^4 m^4 \[Pi] (-3 I \[Pi] x^3 (129-256 x^2+275 x^4)+6 \[Pi]^2 (1+14 x^2+99 x^4+30 x^6+x^8)-4 (-20+60 x^2+148 x^4+812 x^6+243 x^8))+(576 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Mu]]^2)/(x^2 (-1+x^2)^4 \[Omega])-1/(x (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (9 I \[Pi] (15-7 x^2-7 x^4+15 x^6)+4 x (-3+40 x^2-51 x^4+88 x^6)) Log[\[Omega]]+(576 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Omega]]^2)/(x^2 (-1+x^2)^4 \[Omega])+Log[\[Mu]] ((4 G^4 m^4 \[Pi] (9 I \[Pi] (15-7 x^2-7 x^4+15 x^6)+4 x (-3+40 x^2-51 x^4+88 x^6)))/(x (-1+x^2)^4 \[Omega])-(1152 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega]))+Log[1+x] (1/(3 x^4 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-80+24 (17-3 I \[Pi]) x^2+135 I \[Pi] x^3+(-266+432 I \[Pi]) x^4+(-258-63 I \[Pi]) x^5+24 (100-27 I \[Pi]) x^6+(512-63 I \[Pi]) x^7+6 I (479 I+72 \[Pi]) x^8+(-550+135 I \[Pi]) x^9+24 (11-3 I \[Pi]) x^10)+(24 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[\[Mu]])/(x^2 (-1+x^2)^4 \[Omega])-(24 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega])))+Log[1-x] (-((5 G^4 m^4 \[Pi]^3 (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8))/(3 x^2 (-1+x^2)^4 \[Omega]))-(12 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) Log[x]^2)/(x^2 (-1+x^2)^4 \[Omega])+Log[x] (1/(3 x^4 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-80+24 (17+3 I \[Pi]) x^2+135 I \[Pi] x^3+(-266-432 I \[Pi]) x^4+3 (86-21 I \[Pi]) x^5+24 (100+27 I \[Pi]) x^6+(-512-63 I \[Pi]) x^7+(-2874-432 I \[Pi]) x^8+5 (110+27 I \[Pi]) x^9+24 (11+3 I \[Pi]) x^10)+(24 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) Log[\[Mu]])/(x^2 (-1+x^2)^4 \[Omega])-(24 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega])))-(I G^4 m^4 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[w[0][x],x])/(48 (-1+x^2)^4 \[Omega] w[0][x])+1/(384 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] ((88546 x+227476 x^3+35610 x^5) dw[0][x]+(29976+120355 x^2+25485 x^4) w[0][x])-1/(192 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/(x w[0][x]^2),x] ((88546 x+227476 x^3+35610 x^5) dw[0][x]+(29976+120355 x^2+25485 x^4) w[0][x])+1/(384 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] ((88546 x+227476 x^3+35610 x^5) dw[0][x]+(29976+120355 x^2+25485 x^4) w[0][x])-1/(192 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] ((88546 x+227476 x^3+35610 x^5) dw[0][x]+(29976+120355 x^2+25485 x^4) w[0][x])+1/(96 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] ((88546 x+227476 x^3+35610 x^5) dw[0][x]+(29976+120355 x^2+25485 x^4) w[0][x])-1/(192 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] ((88546 x+227476 x^3+35610 x^5) dw[0][x]+(29976+120355 x^2+25485 x^4) w[0][x])+(G^4 m^4 \[Pi] (12 \[Pi]^2 x^3 (44273+113738 x^2+17805 x^4)+2 (48 I \[Pi]^3 x^2 (75-672 x-35 x^2-4752 x^3-35 x^4-1440 x^5+75 x^6)-128 \[Pi]^2 x^3 (1455-313 x^2-849 x^4+77 x^6)+2 I \[Pi] (30720-15360 x-146720 x^2+154368 x^3-67422 x^4-185856 x^5-574977 x^6+996864 x^7-196540 x^8+4608 x^9+315 x^10)+256 x (120+x^4 (2877-5904 Zeta[3])+x^2 (754-384 Zeta[3])+348 Zeta[3]-156 x^6 (5+8 Zeta[3])+x^8 (-2971+348 Zeta[3]))-3 I \[Pi]^3 x^4 (-44273-69465 x^2+95933 x^4+17805 x^6) dw[0][x]) w[0][x]-3 I \[Pi]^3 x^3 (-29976-90379 x^2+94870 x^4+25485 x^6) w[0][x]^2))/(1152 x^3 (-1+x^2)^4 \[Omega] w[0][x])+Log[2] ((576 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[x]^2)/(x^2 (-1+x^2)^4 \[Omega])+Log[1-x] ((12 I G^4 m^4 \[Pi]^2 (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8))/(x^2 (-1+x^2)^4 \[Omega])-(24 G^4 m^4 \[Pi] (8+15 x-48 x^2-7 x^3+72 x^4-7 x^5-48 x^6+15 x^7+8 x^8) Log[x])/(x^2 (-1+x^2)^4 \[Omega]))-1/(x^2 (-1+x^2)^4 \[Omega]) 36 I G^4 m^4 \[Pi]^2 (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[1+x]+(576 G^4 m^4 \[Pi] Log[\[Mu]]^2)/(x^2 \[Omega])+1/(x (-1+x^2)^4 \[Omega]) 24 G^4 m^4 \[Pi] (4 x (14-33 x^2+30 x^4-11 x^6)-3 I \[Pi] (15-16 x-7 x^2+24 x^3-7 x^4-16 x^5+15 x^6)) Log[\[Omega]]+(576 G^4 m^4 \[Pi] Log[\[Omega]]^2)/(x^2 \[Omega])+Log[\[Mu]] (1/(x (-1+x^2)^4 \[Omega]) 24 G^4 m^4 \[Pi] (4 x (-14+33 x^2-30 x^4+11 x^6)+3 I \[Pi] (15-16 x-7 x^2+24 x^3-7 x^4-16 x^5+15 x^6))-(1152 G^4 m^4 \[Pi] Log[\[Omega]])/(x^2 \[Omega]))+Log[x] (-((8 G^4 m^4 \[Pi] (9 I \[Pi] (15-7 x^2-7 x^4+15 x^6)+2 x (-3+40 x^2-51 x^4+88 x^6)))/(x (-1+x^2)^4 \[Omega]))-1/(x^2 (-1+x^2)^4 \[Omega]) 24 G^4 m^4 \[Pi] (8-15 x-48 x^2+7 x^3+72 x^4+7 x^5-48 x^6-15 x^7+8 x^8) Log[1+x]-(1152 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Mu]])/(x^2 (-1+x^2)^4 \[Omega])+(1152 G^4 m^4 \[Pi] (1-x^2+x^4)^2 Log[\[Omega]])/(x^2 (-1+x^2)^4 \[Omega]))+1/(96 x^2 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-768 (94 x^2-260 x^4+324 x^6-158 x^8+I \[Pi] x^2 (81-129 x-158 x^2+256 x^3+129 x^4-275 x^5+22 x^6)+\[Pi]^2 (1-24 x^2+36 x^4-24 x^6+x^8))+2 \[Pi]^2 x^3 (-44273-69465 x^2+95933 x^4+17805 x^6) dw[0][x]+\[Pi]^2 x^2 (-29976-90379 x^2+94870 x^4+25485 x^6) w[0][x])))+T[3] (1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) G[-1,0,-1,x]-1/(4 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) G[-1,0,1,x]+1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) G[0,-1,-1,x]-1/(4 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) G[0,-1,1,x]-1/(6 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (2400-11600 x^2+22400 x^4-21600 x^6+27 x^7+13072 x^8+117 x^9+200 x^10-3 x^11+3 x^13) G[0,0,-1,x]+1/(6 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-2400+11600 x^2-22400 x^4+21600 x^6+27 x^7-13072 x^8+117 x^9-200 x^10-3 x^11+3 x^13) G[0,0,1,x]+1/(4 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) G[0,1,-1,x]-1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) G[0,1,1,x]+1/(4 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) G[1,0,-1,x]-1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) G[1,0,1,x]+1/(4 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) G[-1,1,x] Log[x]+1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) G[1,1,x] Log[x]+(4 G^4 m^4 \[Pi] (2+x^2) Log[x]^3)/((-1+x^2)^4 \[Omega])+Log[2]^2 ((3 G^4 m^4 \[Pi] (2+8 x^2-10 x^4-I \[Pi] x (9-8 x+39 x^2-4 x^3-x^4+x^6)))/(2 x^2 (-1+x^2)^4 \[Omega])+(12 G^4 m^4 \[Pi] (2+x^2) Log[x])/((-1+x^2)^4 \[Omega]))+G[1,-1,x] (-(1/(4 x^8 (-1+x^2)^4 \[Omega]))I G^4 m^4 \[Pi]^2 (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13)-1/(4 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) Log[x])+G[-1,-1,x] (-(1/(12 x^8 (-1+x^2)^4 \[Omega]))I G^4 m^4 \[Pi]^2 (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13)-1/(12 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[x])-(3 I G^4 m^4 \[Pi] (-8 I-(8 I+9 \[Pi]) x+(-40 I+23 \[Pi]) x^2-8 (5 I+2 \[Pi]) x^3+\[Pi] x^5+\[Pi] x^6) Log[\[Mu]]^2)/(8 (-1+x)^3 x^2 (1+x)^4 \[Omega])+1/(12 x^7 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (20 \[Pi]^2 x^7 (2+x^2)-12 x (-120+550 x^2-992 x^4+870 x^6-321 x^8+13 x^10)+I \[Pi] (2880-1440 x-12960 x^2+6240 x^3+22816 x^4-10440 x^5-19420 x^6+8202 x^7+7671 x^8-3000 x^9-556 x^10-6 x^11+13 x^12)) Log[\[Omega]]-(3 I G^4 m^4 \[Pi] (-8 I-(8 I+9 \[Pi]) x+(-40 I+23 \[Pi]) x^2-8 (5 I+2 \[Pi]) x^3+\[Pi] x^5+\[Pi] x^6) Log[\[Omega]]^2)/(8 (-1+x)^3 x^2 (1+x)^4 \[Omega])+Log[x]^2 (1/(8 x^6 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-960+4160 x^2-6936 x^4-27 I \[Pi] x^5+5564 x^6-117 I \[Pi] x^7-2120 x^8+3 I \[Pi] x^9-4 x^10-3 I \[Pi] x^11)+1/(4 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[1+x]-(12 G^4 m^4 \[Pi] (2+x^2) Log[\[Mu]])/((-1+x^2)^4 \[Omega])+(12 G^4 m^4 \[Pi] (2+x^2) Log[\[Omega]])/((-1+x^2)^4 \[Omega]))+Log[\[Mu]] (1/(12 x^7 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-20 \[Pi]^2 x^7 (2+x^2)+12 x (-120+550 x^2-992 x^4+870 x^6-321 x^8+13 x^10)-I \[Pi] (2880-1440 x-12960 x^2+6240 x^3+22816 x^4-10440 x^5-19420 x^6+8202 x^7+7671 x^8-3000 x^9-556 x^10-6 x^11+13 x^12))+(3 G^4 m^4 \[Pi] (8+(8-9 I \[Pi]) x+(40+23 I \[Pi]) x^2+8 (5-2 I \[Pi]) x^3+I \[Pi] x^5+I \[Pi] x^6) Log[\[Omega]])/(4 (-1+x)^3 x^2 (1+x)^4 \[Omega]))+G[0,1,x] (1/(36 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (2 (-2040-2880 x+11176 x^2+12960 x^3-24760 x^4-22816 x^5+27618 x^6+19420 x^7-19309 x^8-7671 x^9+7534 x^10+556 x^11+3 x^12-13 x^13)-9 I \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13))+1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) Log[2]-(16 G^4 m^4 \[Pi] (-60+290 x^2-560 x^4+540 x^6-301 x^8+16 x^10) Log[x])/(3 x^8 (-1+x^2)^4 \[Omega])-1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) Log[\[Mu]]+1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) Log[\[Omega]])+G[0,-1,x] (1/(36 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (3 I \[Pi] (2400-11600 x^2+22400 x^4-21600 x^6+27 x^7+13072 x^8+117 x^9+200 x^10-3 x^11+3 x^13)+2 (-2040+2880 x+11176 x^2-12960 x^3-24760 x^4+22816 x^5+27618 x^6-19420 x^7-19309 x^8+7671 x^9+7534 x^10-556 x^11+3 x^12+13 x^13))-1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[2]-(16 G^4 m^4 \[Pi] (-60+290 x^2-560 x^4+540 x^6-301 x^8+16 x^10) Log[x])/(3 x^8 (-1+x^2)^4 \[Omega])+1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[\[Mu]]-1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[\[Omega]])+Log[1+x] (1/(144 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi]^2 (5 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13)-8 I (-2040+2880 x+11176 x^2-12960 x^3-24760 x^4+22816 x^5+27618 x^6-19420 x^7-19309 x^8+7671 x^9+7534 x^10-556 x^11+3 x^12+13 x^13))-1/(2 x^8 (-1+x^2)^4 \[Omega]) I G^4 m^4 \[Pi]^2 (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[\[Mu]]+1/(2 x^8 (-1+x^2)^4 \[Omega]) I G^4 m^4 \[Pi]^2 (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[\[Omega]])+Log[1-x] (-(1/(144 x^8 (-1+x^2)^4 \[Omega]))5 G^4 m^4 \[Pi]^3 (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13)-1/(4 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) Log[x]^2+Log[x] (1/(36 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (9 I \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13)+2 (2040+2880 x-11176 x^2-12960 x^3+24760 x^4+22816 x^5-27618 x^6-19420 x^7+19309 x^8+7671 x^9-7534 x^10-556 x^11-3 x^12+13 x^13))+1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) Log[\[Mu]]-1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) Log[\[Omega]]))+Log[x] (1/(36 x^7 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-6 \[Pi]^2 x^7 (242+193 x^2)-4 x (-3900+17498 x^2-30665 x^4+25904 x^6-12634 x^8+68 x^10)+3 I \[Pi] (2880-12960 x^2+22816 x^4-19420 x^6+7671 x^8-556 x^10+13 x^12))+(12 G^4 m^4 \[Pi] (2+x^2) Log[\[Mu]]^2)/((-1+x^2)^4 \[Omega])+1/(4 x^6 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-960+4160 x^2-6936 x^4-27 I \[Pi] x^5+5564 x^6-117 I \[Pi] x^7-2120 x^8+3 I \[Pi] x^9-4 x^10-3 I \[Pi] x^11) Log[\[Omega]]+(12 G^4 m^4 \[Pi] (2+x^2) Log[\[Omega]]^2)/((-1+x^2)^4 \[Omega])+Log[\[Mu]] (1/(4 x^6 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (960-4160 x^2+6936 x^4+27 I \[Pi] x^5-5564 x^6+117 I \[Pi] x^7+2120 x^8-3 I \[Pi] x^9+4 x^10+3 I \[Pi] x^11)-(24 G^4 m^4 \[Pi] (2+x^2) Log[\[Omega]])/((-1+x^2)^4 \[Omega]))+Log[1+x] (1/(36 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (9 I \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13)-2 (-2040+2880 x+11176 x^2-12960 x^3-24760 x^4+22816 x^5+27618 x^6-19420 x^7-19309 x^8+7671 x^9+7534 x^10-556 x^11+3 x^12+13 x^13))-1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[\[Mu]]+1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[\[Omega]]))+(I G^4 m^4 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[w[0][x],x])/(2304 x^4 (-1+x^2)^4 \[Omega] w[0][x])-1/(18432 x^3 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) dw[0][x]+x (9216-383184 x^2-153833 x^4+353 x^6) w[0][x])+1/(9216 x^3 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/(x w[0][x]^2),x] (2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) dw[0][x]+x (9216-383184 x^2-153833 x^4+353 x^6) w[0][x])-1/(18432 x^3 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) dw[0][x]+x (9216-383184 x^2-153833 x^4+353 x^6) w[0][x])+1/(9216 x^3 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) dw[0][x]+x (9216-383184 x^2-153833 x^4+353 x^6) w[0][x])-1/(4608 x^3 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) dw[0][x]+x (9216-383184 x^2-153833 x^4+353 x^6) w[0][x])+1/(9216 x^3 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) dw[0][x]+x (9216-383184 x^2-153833 x^4+353 x^6) w[0][x])+(I G^4 m^4 \[Pi] (60 I \[Pi]^2 x^3 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8)+2 (240 \[Pi]^3 x^6 (45-11424 x+195 x^2-9168 x^3-5 x^4+5 x^6)+1920 I \[Pi]^2 x (1200-5056 x^2+8415 x^4-4087 x^6-107 x^8+5 x^10)+2 \[Pi] (-29952000+10828800 x+139223040 x^2-48184320 x^3-255205376 x^4+83470080 x^5+227474720 x^6-69404160 x^7-106979790 x^8+37420800 x^9+11196005 x^10+188160 x^11-76040 x^12+81 x^14)-3840 I x (-8520+40036 x^2-74477 x^4+940 x^10+x^6 (71582-3696 Zeta[3])-x^8 (29561+3144 Zeta[3]))+15 \[Pi]^3 x^4 (9216-25344 x^2+451597 x^4-336403 x^6-99241 x^8+175 x^10) dw[0][x]) w[0][x]+15 \[Pi]^3 x^5 (-9216+392400 x^2-229351 x^4-154186 x^6+353 x^8) w[0][x]^2))/(276480 x^7 (-1+x^2)^4 \[Omega] w[0][x])+Log[2] ((12 G^4 m^4 \[Pi] (2+x^2) Log[x]^2)/((-1+x^2)^4 \[Omega])+Log[1-x] (1/(4 x^8 (-1+x^2)^4 \[Omega]) I G^4 m^4 \[Pi]^2 (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13)-1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (480-2320 x^2+4480 x^4-4320 x^6+9 x^7+2064 x^8+39 x^9-408 x^10-x^11+x^13) Log[x])+1/(4 x^8 (-1+x^2)^4 \[Omega]) 3 I G^4 m^4 \[Pi]^2 (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[1+x]+(3 G^4 m^4 \[Pi] (4 (-1-4 x^2+5 x^4)+I \[Pi] x (9-16 x+39 x^2-8 x^3-x^4+x^6)) Log[\[Mu]])/(2 x^2 (-1+x^2)^4 \[Omega])+(3 G^4 m^4 \[Pi] (4+16 x^2-20 x^4-I \[Pi] x (9-16 x+39 x^2-8 x^3-x^4+x^6)) Log[\[Omega]])/(2 x^2 (-1+x^2)^4 \[Omega])+Log[x] (1/(2 x^6 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2080 x^2-3468 x^4-27 I \[Pi] x^5+2782 x^6-117 I \[Pi] x^7-1060 x^8+3 I \[Pi] x^9-2 x^10-3 I \[Pi] x^11)+1/(2 x^8 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-480+2320 x^2-4480 x^4+4320 x^6+9 x^7-2064 x^8+39 x^9+408 x^10-x^11+x^13) Log[1+x]-(24 G^4 m^4 \[Pi] (2+x^2) Log[\[Mu]])/((-1+x^2)^4 \[Omega])+(24 G^4 m^4 \[Pi] (2+x^2) Log[\[Omega]])/((-1+x^2)^4 \[Omega]))+1/(4608 x^7 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (768 (10 \[Pi]^2 x^7 (2+x^2)-6 x (-120+550 x^2-992 x^4+870 x^6-321 x^8+13 x^10)+I \[Pi] (2880-720 x-12960 x^2+3120 x^3+22816 x^4-5220 x^5-19420 x^6+4101 x^7+7671 x^8-1500 x^9-556 x^10-3 x^11+13 x^12))-2 \[Pi]^2 x^4 (9216-25344 x^2+451597 x^4-336403 x^6-99241 x^8+175 x^10) dw[0][x]+\[Pi]^2 x^5 (9216-392400 x^2+229351 x^4+154186 x^6-353 x^8) w[0][x])))+T[2] (1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) G[-1,0,-1,x]-1/(x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) G[-1,0,1,x]+1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) G[0,-1,-1,x]-1/(x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) G[0,-1,1,x]-1/(3 x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (800-3920 x^2+7680 x^4+81 x^5-6208 x^6+27 x^7+6976 x^8-33 x^9-456 x^10+69 x^11) G[0,0,-1,x]+1/(3 x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-800+3920 x^2-7680 x^4+81 x^5+6208 x^6+27 x^7-6976 x^8-33 x^9+456 x^10+69 x^11) G[0,0,1,x]+1/(x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) G[0,1,-1,x]-1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) G[0,1,1,x]+1/(x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) G[1,0,-1,x]-1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) G[1,0,1,x]+1/(x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) G[-1,1,x] Log[x]+1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) G[1,1,x] Log[x]+(32 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[x]^3)/((-1+x^2)^4 \[Omega])+Log[2]^2 (1/(x^2 (-1+x^2)^4 \[Omega]) 12 G^4 m^4 \[Pi] (12-26 x^2+28 x^4-14 x^6-I \[Pi] x (27-16 x+9 x^2+16 x^3-11 x^4-12 x^5+23 x^6))+(96 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[x])/((-1+x^2)^4 \[Omega]))+G[1,-1,x] (-(1/(x^6 (-1+x^2)^4 \[Omega]))2 I G^4 m^4 \[Pi]^2 (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11)-1/(x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) Log[x])+G[-1,-1,x] (-(1/(3 x^6 (-1+x^2)^4 \[Omega]))2 I G^4 m^4 \[Pi]^2 (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11)-1/(3 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[x])+1/((-1+x)^3 x^2 (1+x)^4 \[Omega]) 3 G^4 m^4 \[Pi] (-48+(-48+27 I \[Pi]) x+(56-37 I \[Pi]) x^2+28 (2-I \[Pi]) x^3+(-56+36 I \[Pi]) x^4+(-56+25 I \[Pi]) x^5-23 I \[Pi] x^6) Log[\[Mu]]^2+1/(3 x^5 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (20 \[Pi]^2 x^5 (4-4 x^2+3 x^4)-12 x (-40+210 x^2-415 x^4+409 x^6-170 x^8+6 x^10)+I \[Pi] (960-480 x-4384 x^2+2112 x^3+7795 x^4-3810 x^5-6528 x^6+3180 x^7+2545 x^8-1446 x^9+56 x^10)) Log[\[Omega]]+1/((-1+x)^3 x^2 (1+x)^4 \[Omega]) 3 G^4 m^4 \[Pi] (-48+(-48+27 I \[Pi]) x+(56-37 I \[Pi]) x^2+28 (2-I \[Pi]) x^3+(-56+36 I \[Pi]) x^4+(-56+25 I \[Pi]) x^5-23 I \[Pi] x^6) Log[\[Omega]]^2+Log[x]^2 (1/(x^4 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (-320+1552 x^2-81 I \[Pi] x^3-2852 x^4-27 I \[Pi] x^5+2456 x^6+33 I \[Pi] x^7-1132 x^8-69 I \[Pi] x^9)+1/(x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[1+x]-(96 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Mu]])/((-1+x^2)^4 \[Omega])+(96 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Omega]])/((-1+x^2)^4 \[Omega]))+Log[\[Mu]] (-(1/(3 x^5 (-1+x^2)^4 \[Omega]))2 G^4 m^4 \[Pi] (20 \[Pi]^2 x^5 (4-4 x^2+3 x^4)-12 x (-40+210 x^2-415 x^4+409 x^6-170 x^8+6 x^10)+I \[Pi] (960-480 x-4384 x^2+2112 x^3+7795 x^4-3810 x^5-6528 x^6+3180 x^7+2545 x^8-1446 x^9+56 x^10))+1/((-1+x)^3 x^2 (1+x)^4 \[Omega]) 6 G^4 m^4 \[Pi] (48+3 (16-9 I \[Pi]) x+(-56+37 I \[Pi]) x^2+28 I (2 I+\[Pi]) x^3+4 (14-9 I \[Pi]) x^4+(56-25 I \[Pi]) x^5+23 I \[Pi] x^6) Log[\[Omega]])+G[0,1,x] (1/(9 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-9 I \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11)-2 (520+960 x-2524 x^2-4384 x^3+5028 x^4+7795 x^5-2659 x^6-6528 x^7+1426 x^8+2545 x^9-2013 x^10+56 x^11))+1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) Log[2]-(128 G^4 m^4 \[Pi] (-20+98 x^2-192 x^4+169 x^6-145 x^8+15 x^10) Log[x])/(3 x^6 (-1+x^2)^4 \[Omega])-1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) Log[\[Mu]]+1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) Log[\[Omega]])+G[0,-1,x] (1/(9 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (2 (-520+960 x+2524 x^2-4384 x^3-5028 x^4+7795 x^5+2659 x^6-6528 x^7-1426 x^8+2545 x^9+2013 x^10+56 x^11)+3 I \[Pi] (800-3920 x^2+7680 x^4+81 x^5-6208 x^6+27 x^7+6976 x^8-33 x^9-456 x^10+69 x^11))-1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[2]-(128 G^4 m^4 \[Pi] (-20+98 x^2-192 x^4+169 x^6-145 x^8+15 x^10) Log[x])/(3 x^6 (-1+x^2)^4 \[Omega])+1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[\[Mu]]-1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[\[Omega]])+Log[1+x] (1/(18 x^6 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi]^2 (5 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11)-8 I (-520+960 x+2524 x^2-4384 x^3-5028 x^4+7795 x^5+2659 x^6-6528 x^7-1426 x^8+2545 x^9+2013 x^10+56 x^11))-1/(x^6 (-1+x^2)^4 \[Omega]) 4 I G^4 m^4 \[Pi]^2 (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[\[Mu]]+1/(x^6 (-1+x^2)^4 \[Omega]) 4 I G^4 m^4 \[Pi]^2 (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[\[Omega]])+Log[1-x] (-(1/(18 x^6 (-1+x^2)^4 \[Omega]))5 G^4 m^4 \[Pi]^3 (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11)-1/(x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) Log[x]^2+Log[x] (1/(9 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (9 I \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11)+2 (520+960 x-2524 x^2-4384 x^3+5028 x^4+7795 x^5-2659 x^6-6528 x^7+1426 x^8+2545 x^9-2013 x^10+56 x^11))+1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) Log[\[Mu]]-1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) Log[\[Omega]]))+Log[x] (-(1/(9 x^5 (-1+x^2)^4 \[Omega]))2 G^4 m^4 \[Pi] (6 \[Pi]^2 x^5 (148+236 x^2+51 x^4)+4 x (-1220+5552 x^2-9797 x^4+6742 x^6-5042 x^8+36 x^10)-3 I \[Pi] (960-4384 x^2+7795 x^4-6528 x^6+2545 x^8+56 x^10))+(96 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Mu]]^2)/((-1+x^2)^4 \[Omega])+1/(x^4 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (-320+1552 x^2-81 I \[Pi] x^3-2852 x^4-27 I \[Pi] x^5+2456 x^6+33 I \[Pi] x^7-1132 x^8-69 I \[Pi] x^9) Log[\[Omega]]+(96 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Omega]]^2)/((-1+x^2)^4 \[Omega])+Log[\[Mu]] (1/(x^4 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (320-1552 x^2+81 I \[Pi] x^3+2852 x^4+27 I \[Pi] x^5-2456 x^6-33 I \[Pi] x^7+1132 x^8+69 I \[Pi] x^9)-(192 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Omega]])/((-1+x^2)^4 \[Omega]))+Log[1+x] (1/(9 x^6 (-1+x^2)^4 \[Omega]) 2 G^4 m^4 \[Pi] (9 I \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11)-2 (-520+960 x+2524 x^2-4384 x^3-5028 x^4+7795 x^5+2659 x^6-6528 x^7-1426 x^8+2545 x^9+2013 x^10+56 x^11))-1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[\[Mu]]+1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[\[Omega]]))-(I G^4 m^4 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[w[0][x],x])/(72 x^4 (-1+x^2)^4 \[Omega] w[0][x])+1/(2304 x^3 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (8 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) dw[0][x]+x (-4608+236556 x^2+257449 x^4+38051 x^6) w[0][x])-1/(1152 x^3 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/(x w[0][x]^2),x] (8 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) dw[0][x]+x (-4608+236556 x^2+257449 x^4+38051 x^6) w[0][x])+1/(2304 x^3 (-1+x^2)^3 \[Omega]) G^4 m^4 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (8 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) dw[0][x]+x (-4608+236556 x^2+257449 x^4+38051 x^6) w[0][x])-1/(1152 x^3 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (8 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) dw[0][x]+x (-4608+236556 x^2+257449 x^4+38051 x^6) w[0][x])+1/(576 x^3 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (8 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) dw[0][x]+x (-4608+236556 x^2+257449 x^4+38051 x^6) w[0][x])-1/(1152 x^3 (-1+x^2)^3 \[Omega]) I G^4 m^4 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (8 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) dw[0][x]+x (-4608+236556 x^2+257449 x^4+38051 x^6) w[0][x])-(I G^4 m^4 \[Pi] (240 I \[Pi]^2 x (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8)+4 (-120 \[Pi]^3 x^4 (135-6720 x+45 x^2-11712 x^3-55 x^4-2160 x^5+115 x^6)-1920 I \[Pi]^2 x (236-943 x^2+2504 x^4-1808 x^6+196 x^8)-\[Pi] (-9369600+3302400 x+42629120 x^2-14062080 x^3-76803872 x^4+23278080 x^5+59455128 x^6-11754240 x^7-32249237 x^8+13486080 x^9+2016698 x^10+69120 x^11+2403 x^12)+1920 I x (-2680+12904 x^2+384 x^10+x^6 (24830-5568 Zeta[3])+9 x^8 (-1453+8 Zeta[3])-x^4 (22361+1344 Zeta[3]))+30 \[Pi]^3 x^2 (-1152+3168 x^2-73052 x^4+16001 x^6+48380 x^8+6655 x^10) dw[0][x]) w[0][x]+15 \[Pi]^3 x^3 (4608-241164 x^2-20893 x^4+219398 x^6+38051 x^8) w[0][x]^2))/(34560 x^5 (-1+x^2)^4 \[Omega] w[0][x])+Log[2] ((96 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[x]^2)/((-1+x^2)^4 \[Omega])+Log[1-x] (1/(x^6 (-1+x^2)^4 \[Omega]) 2 I G^4 m^4 \[Pi]^2 (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11)-1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (160-784 x^2+1536 x^4+27 x^5-1536 x^6+9 x^7+768 x^8-11 x^9-168 x^10+23 x^11) Log[x])+1/(x^6 (-1+x^2)^4 \[Omega]) 6 I G^4 m^4 \[Pi]^2 (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[1+x]+1/(x^2 (-1+x^2)^4 \[Omega]) 12 G^4 m^4 \[Pi] (4 (-6+13 x^2-14 x^4+7 x^6)+I \[Pi] x (27-32 x+9 x^2+32 x^3-11 x^4-24 x^5+23 x^6)) Log[\[Mu]]+1/(x^2 (-1+x^2)^4 \[Omega]) 12 G^4 m^4 \[Pi] (24-52 x^2+56 x^4-28 x^6-I \[Pi] x (27-32 x+9 x^2+32 x^3-11 x^4-24 x^5+23 x^6)) Log[\[Omega]]+Log[x] (1/(x^4 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-160+776 x^2-81 I \[Pi] x^3-1426 x^4-27 I \[Pi] x^5+1228 x^6+33 I \[Pi] x^7-566 x^8-69 I \[Pi] x^9)+1/(x^6 (-1+x^2)^4 \[Omega]) 4 G^4 m^4 \[Pi] (-160+784 x^2-1536 x^4+27 x^5+1536 x^6+9 x^7-768 x^8-11 x^9+168 x^10+23 x^11) Log[1+x]-(192 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Mu]])/((-1+x^2)^4 \[Omega])+(192 G^4 m^4 \[Pi] (4-4 x^2+3 x^4) Log[\[Omega]])/((-1+x^2)^4 \[Omega]))+1/(576 x^5 (-1+x^2)^4 \[Omega]) G^4 m^4 \[Pi] (768 (10 \[Pi]^2 x^5 (4-4 x^2+3 x^4)-6 x (-40+210 x^2-415 x^4+409 x^6-170 x^8+6 x^10)+I \[Pi] (960-240 x-4384 x^2+1056 x^3+7795 x^4-1905 x^5-6528 x^6+1590 x^7+2545 x^8-723 x^9+56 x^10))+8 \[Pi]^2 x^2 (-1152+3168 x^2-73052 x^4+16001 x^6+48380 x^8+6655 x^10) dw[0][x]+\[Pi]^2 x^3 (4608-241164 x^2-20893 x^4+219398 x^6+38051 x^8) w[0][x])));


(* Full amplitude *)
amplitudeiMfull = amplitudeiM[-3]/eps^3+amplitudeiM[-2]/eps^2+amplitudeiM[-1]/eps+amplitudeiM[0]+O[eps];


==> anc/iterated_boundary.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fourth post-Minkowskian Order
=====================================================================

 Authors:
   Giacomo Brunello, Mario Meo, Sid Smith

=====================================================================

 This ancillary file provides the boundary conditions for the
 canonical integrals after subtraction of the iterated contributions.

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


boundsub={-17/6144 + 1/(512*eps^2*Pi^2) + (9*Log[2]^2)/(256*Pi^2) - 
  (3*Log[4])/(512*eps*Pi^2), -1/1280*1/(eps^2*Pi^2) + Log[8]/(640*eps*Pi^2) + 
  (-5 - (2*Log[64]^2)/Pi^2)/5120, 167/46080 - 23/(3840*eps^2*Pi^2) + 
  (23*Log[2])/(640*eps*Pi^2) - (69*Log[2]^2)/(640*Pi^2), 
 7/5760 + 1/(240*eps^2*Pi^2) - Log[2]/(40*eps*Pi^2) + (3*Log[2]^2)/(40*Pi^2), 
 x^(-6 eps)*(1/(2880*eps^2*Pi^2) - Log[2]/(720*eps*Pi^2) + 
   (23 + (48*Log[2]*Log[4])/Pi^2)/34560), 1/(5120*eps^2*Pi^2) - 
  Log[8]/(2560*eps*Pi^2) + (5 + (2*Log[64]^2)/Pi^2)/20480, -1/1024, 3/1024, 
 x^(-6 eps)*(1/(24576*eps^2*Pi^2) - Log[2]/(2048*eps*Pi^2) + 
   (-41 + (864*Log[2]^2)/Pi^2)/294912), -1/12288*1/(eps^2*Pi^2) + 
  Log[2]/(2048*eps*Pi^2) + (97 - (216*Log[2]^2)/Pi^2)/147456 + 
  x^(-6 eps)*(41/147456 - 1/(12288*eps^2*Pi^2) + Log[2]/(1024*eps*Pi^2) - 
    (3*Log[2]^2)/(512*Pi^2)), 
 x^(-6 eps)*(1/(61440*eps^2*Pi^2) - Log[2]/(5120*eps*Pi^2) + 
   (-41 + (864*Log[2]^2)/Pi^2)/737280), 43/184320 + 1/(3072*eps^2*Pi^2) - 
  Log[2]/(512*eps*Pi^2) + (3*Log[2]^2)/(512*Pi^2), 0, 
 1/(24576*eps^2*Pi^2) - Log[2]/(4096*eps*Pi^2) + 
  (-1 + (216*Log[2]^2)/Pi^2)/294912, -1/12288*1/(eps^2*Pi^2) + 
  Log[2]/(2048*eps*Pi^2) + (49 - (216*Log[2]^2)/Pi^2)/147456}


==> anc/retarded_boundary.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fourth post-Minkowskian Order
=====================================================================

 Authors:
   Giacomo Brunello, Mario Meo, Sid Smith

=====================================================================

 This ancillary file provides the boundary conditions for the
 canonical integrals with retarded prescription. 

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


bound={(-1/512*I)/(eps^3*Pi^3) + (3*(Pi + (2*I)*Log[2]))/(512*eps^2*Pi^3) + 
  (((3*I)/2048)*(5*Pi^2 + (24*I)*Pi*Log[2] - 24*Log[2]^2))/(eps*Pi^3) + 
  (-9*(Pi + (2*I)*Log[2])*(Pi^2 + (8*I)*Pi*Log[2] - 8*Log[2]^2) + 
    (28*I)*Zeta[3])/(2048*Pi^3), (I/3840)/(eps^3*Pi^3) - 
  (Pi + (2*I)*Log[2])/(1280*eps^2*Pi^3) + 
  ((-7*I)*Pi^2 + 72*Pi*Log[2] + (72*I)*Log[2]^2)/(15360*eps*Pi^3) - 
  (3*(Pi + (2*I)*Log[2])*(5*Pi^2 - (24*I)*Pi*Log[2] + 24*Log[2]^2) + 
    (284*I)*Zeta[3])/(15360*Pi^3), ((19*I)/3840)/(eps^3*Pi^3) - 
  (19*(Pi + (2*I)*Log[2]))/(1280*eps^2*Pi^3) + 
  ((-269*I)*Pi^2 + 1368*Pi*Log[2] + (1368*I)*Log[2]^2)/(15360*eps*Pi^3) + 
  (3*(Pi + (2*I)*Log[2])*(41*Pi^2 + (456*I)*Pi*Log[2] - 456*Log[2]^2) - 
    (980*I)*Zeta[3])/(15360*Pi^3), ((-11*I)/3840)/(eps^3*Pi^3) + 
  (11*(Pi + (2*I)*Log[2]))/(1280*eps^2*Pi^3) + 
  ((I/15360)*(137*Pi^2 + (792*I)*Pi*Log[2] - 792*Log[2]^2))/(eps*Pi^3) + 
  (-3*(Pi + (2*I)*Log[2])*(5*Pi^2 + (264*I)*Pi*Log[2] - 264*Log[2]^2) + 
    (772*I)*Zeta[3])/(15360*Pi^3), 
 (12 + eps*(23*eps*Pi^2 - 48*Log[2] + 96*eps*Log[2]^2))/
  (34560*eps^2*Pi^2*x^(6*eps)), 
 ((-1/30720*I)*(4 + eps*(-12*Log[4] + eps*(-72*Log[2]^2*(-1 + eps*Log[4]) + 
         5*Pi^2*(-1 + eps*Log[64]) - 308*eps*Zeta[3]))))/
   (eps^3*Pi^3*x^(6*eps)) + 
  (-4*I + eps*(15*eps^2*Pi^3 + (7*I)*eps*Pi^2*(1 - 6*eps*Log[2]) + 
      12*Pi*(1 + eps*(-1 + eps*Log[8])*Log[64]) + 
      (4*I)*(18*eps*Log[2]^2*(-1 + eps*Log[4]) + Log[64] + 
        71*eps^2*Zeta[3])))/(61440*eps^3*Pi^3), 
 (I - 3*eps*Pi - (2*I)*eps*Log[2])/(3072*eps*Pi) - 
  ((I/3072)*(1 + 10*eps*Log[2]))/(eps*Pi*x^(6*eps)), 
 (-I + 3*eps*Pi + (2*I)*eps*Log[2])/(1024*eps*Pi) - 
  ((I/1024)*(1 + 10*eps*Log[2]))/(eps*Pi*x^(6*eps)), 
 -1/98304*(12 + eps*(7*eps*Pi^2 + 864*eps*Log[2]^2 - 48*Log[8]))/
   (eps^2*Pi^2*x^(6*eps)), 
 (-4*I + eps*(15*eps^2*Pi^3 + I*eps*Pi^2*(7 - 170*eps*Log[2]) + 
      (24*I)*Log[2]*(1 + eps*(-1 + eps*Log[4])*Log[8]) + 
      12*Pi*(1 + eps*(-1 + eps*Log[8])*Log[64]) - (4*I)*eps^2*Zeta[3]))/
   (49152*eps^3*Pi^3) + 
  (4*I + eps*(7*eps^2*Pi^3 + I*eps*Pi^2*(3 + 110*eps*Log[2]) + 
      12*Pi*(1 + 12*eps*Log[2]*(-1 + eps*Log[64])) - 
      (4*I)*(18*eps*Log[2]^2*(-1 + eps*Log[4]) + Log[64] + 
        77*eps^2*Zeta[3])))/(49152*eps^3*Pi^3*x^(6*eps)), 
 (12 + eps*(-17*eps*Pi^2 + 864*eps*Log[2]^2 - 48*Log[8]))/
  (245760*eps^2*Pi^2*x^(6*eps)), (-1/5120*I)/(eps^3*Pi^3) + 
  (3*(Pi + (2*I)*Log[2]))/(5120*eps^2*Pi^3) + 
  ((I/61440)*(37*Pi^2 + (216*I)*Pi*Log[2] - 216*Log[2]^2))/(eps*Pi^3) + 
  (-((Pi + (2*I)*Log[2])*(Pi^2 + (72*I)*Pi*Log[2] - 72*Log[2]^2)) + 
    (92*I)*Zeta[3])/(20480*Pi^3), 
 ((-1/49152*I)*(4 + eps*(-24*Log[2] + eps*(-72*Log[2]^2*(-1 + eps*Log[4]) + 
        Pi^2*(-1 + eps*Log[64]) - 116*eps*Zeta[3]))))/(eps^3*Pi^3*x^(6*eps)), 
 ((I/49152)*(12 + eps*(-72*Log[2] + eps*(-216*Log[2]^2*(-1 + eps*Log[4]) + 
         7*Pi^2*(-1 + eps*Log[64]) - 540*eps*Zeta[3]))))/
   (eps^3*Pi^3*x^(6*eps)) + 
  (4*I - eps*(15*eps^2*Pi^3 + (7*I)*eps*Pi^2*(1 - 6*eps*Log[2]) + 
      12*Pi*(1 + eps*(-1 + eps*Log[8])*Log[64]) + 
      (4*I)*(18*eps*Log[2]^2*(-1 + eps*Log[4]) + Log[64] - 
        97*eps^2*Zeta[3])))/(98304*eps^3*Pi^3), 
 ((I/147456)*(12 + eps*(-72*Log[2] + eps*(-216*Log[2]^2*(-1 + eps*Log[4]) + 
         7*Pi^2*(-1 + eps*Log[64]) - 540*eps*Zeta[3]))))/
   (eps^3*Pi^3*x^(6*eps)) + 
  (12*I - eps*(21*eps^2*Pi^3 - (29*I)*eps*Pi^2*(-1 + eps*Log[64]) + 
      36*Pi*(1 + eps*(-1 + eps*Log[8])*Log[64]) + 
      (12*I)*(18*eps*Log[2]^2*(-1 + eps*Log[4]) + Log[64] - 
        89*eps^2*Zeta[3])))/(147456*eps^3*Pi^3)}

